Graph-Based Agentic AI with LangGraph: Workflow Pathways for Long-Running Stateful Business Processes

This paper is a practitioner guide to graph-based workflow pathways for long-running, stateful, multi-step generative AI systems in business processes. Rather than treating LangGraph, a low-level orchestration framework for stateful agents, as a model-quality benchmark target, we present three executable recipes -- SQL analytics with repair loops, agentic retrieval-augmented generation with evidence gating, and human-in-the-loop policy review with interrupt and checkpoint recovery -- to show how typed state, conditional routing, deterministic tools, retries, interrupts, checkpoints, and traces fit together. LangGraph is positioned by workflow-complexity fit, not as a universal default: simpler ReAct-style or plain SDK loops may be better for basic tool use, schema-first tools for structured extraction and validation, and DSPy when prompt or program optimization is the main goal. Each recipe explains when LangGraph is worth the extra structure and which implementation patterns make routes, pauses, and audit trails explicit product behavior rather than hidden prompt logic.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Daniel Pearson, Sidney Shapiro, Emiliano Sebastian Gonzalez Venegas, Sanad Al-Khatib, and Aurora Pinzón Arzola

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# LangGraph pathway recipe source

This ancillary package contains the focused reference implementation for the
three pathways described in the accompanying paper:

- SQL analytics with validation and repair routes
- agentic RAG with evidence grading and citation verification
- human-in-the-loop policy review with interrupt and checkpoint resume

The package uses deterministic mock responses by default, so the examples do
not require provider credentials.

## Quick start

Use Python 3.10 or later:

```bash
python3.10 -m venv .venv
source .venv/bin/activate
pip install -e ".[dev]"
export LANGGRAPH_STUDY_MODE=mock
python -m pytest tests/test_recipes.py -q
```

The small fixtures required by the tests are included under `data/` and
`benchmarks/datasets/`. Set `LANGGRAPH_STUDY_MODE=live` and provide the
relevant provider credentials only if you intentionally adapt the recipes for
live integration testing.

The paper and this ancillary source are a design guide, not a model-quality
benchmark or a production deployment template.


==> anc/benchmarks/datasets/agentic_rag.json <==
{
  "workflow": "agentic_rag",
  "version": "0.1.0",
  "cases": [
    {
      "task_id": "rag_happy_path",
      "case_type": "happy_path",
      "input": {"question": "What is the remote work policy for employees?"},
      "expected": {
        "status": "completed",
        "requires_citations": true,
        "expected_doc_ids": ["doc_remote_work"]
      }
    },
    {
      "task_id": "rag_no_retrieval",
      "case_type": "missing_information",
      "input": {"question": "Define workflow in general terms"},
      "expected": {"status": "completed", "requires_citations": false}
    },
    {
      "task_id": "rag_ambiguous",
      "case_type": "ambiguous",
      "input": {"question": "Tell me about company rules"},
      "expected": {"status": "failed"}
    },
    {
      "task_id": "rag_weak_evidence",
      "case_type": "tool_failure",
      "input": {"question": "What is the policy on xyz123?"},
      "expected": {"status": "failed"}
    },
    {
      "task_id": "rag_recovery",
      "case_type": "recovery_after_interruption",
      "input": {"question": "Summarize expense reimbursement requirements"},
      "expected": {
        "status": "completed",
        "requires_citations": true,
        "expected_doc_ids": ["doc_expense"]
      }
    }
  ]
}


==> anc/benchmarks/datasets/hitl_policy_review.json <==
{
  "workflow": "hitl_policy_review",
  "version": "0.1.0",
  "cases": [
    {
      "task_id": "hitl_happy_path",
      "case_type": "happy_path",
      "input": {"question": "Can employees work remotely twice a week?"},
      "expected": {"status": "completed", "requires_human_review": false}
    },
    {
      "task_id": "hitl_high_risk",
      "case_type": "happy_path",
      "input": {"question": "Can we terminate an employee immediately for expense fraud?"},
      "reviewer_input": {"approved": true, "feedback": "Include HR and legal review requirement."},
      "expected": {
        "status": "completed",
        "requires_human_review": true,
        "approved": true
      }
    },
    {
      "task_id": "hitl_ambiguous",
      "case_type": "ambiguous",
      "input": {"question": "What is the policy on discretionary spending?"},
      "reviewer_input": {"approved": false, "feedback": "Escalate due to missing policy detail."},
      "expected": {
        "status": "escalated",
        "requires_human_review": true,
        "approved": false
      }
    },
    {
      "task_id": "hitl_missing_info",
      "case_type": "missing_information",
      "input": {"question": "Are pets allowed in the office?"},
      "expected": {"status": "completed", "requires_human_review": false}
    },
    {
      "task_id": "hitl_recovery",
      "case_type": "recovery_after_interruption",
      "input": {"question": "What approvals are needed for a large expense claim?"},
      "reviewer_input": {"approved": true, "feedback": "Cite expense policy section."},
      "expected": {
        "status": "completed",
        "requires_human_review": true,
        "approved": true
      }
    }
  ]
}


==> anc/benchmarks/datasets/sql_analytics.json <==
{
  "workflow": "sql_analytics",
  "version": "0.1.0",
  "cases": [
    {
      "task_id": "sql_happy_path",
      "case_type": "happy_path",
      "input": {"question": "What is the total revenue across all sales?"},
      "expected": {
        "status": "completed",
        "expected_columns": ["total_revenue"]
      }
    },
    {
      "task_id": "sql_ambiguous",
      "case_type": "ambiguous",
      "input": {"question": "Show me sales information"},
      "expected": {"status": "completed"}
    },
    {
      "task_id": "sql_missing_info",
      "case_type": "missing_information",
      "input": {"question": "Which customer bought the most items?"},
      "expected": {"status": "completed"}
    },
    {
      "task_id": "sql_tool_failure",
      "case_type": "tool_failure",
      "input": {"question": "What is total revenue by region?"},
      "expected": {
        "status": "completed",
        "expected_columns": ["region", "total_revenue"]
      }
    },
    {
      "task_id": "sql_recovery",
      "case_type": "recovery_after_interruption",
      "input": {"question": "Show top products by revenue"},
      "expected": {
        "status": "completed",
        "expected_columns": ["product", "total_revenue"]
      }
    }
  ]
}


==> anc/data/corpus/documents.json <==
[
  {
    "doc_id": "doc_remote_work",
    "title": "Remote Work Policy",
    "text": "Employees may work remotely up to three days per week with manager approval."
  },
  {
    "doc_id": "doc_expense",
    "title": "Expense Reimbursement",
    "text": "Business expenses require itemized receipts and pre-approval above five hundred dollars."
  },
  {
    "doc_id": "doc_security",
    "title": "Security Training",
    "text": "All staff must complete annual security awareness training by March thirty first."
  },
  {
    "doc_id": "doc_incident_response",
    "title": "Incident Response",
    "text": "Customer data incidents must be reported to security within twenty four hours and documented in the incident register."
  },
  {
    "doc_id": "doc_procurement",
    "title": "Procurement Approval",
    "text": "Procurement purchases above ten thousand dollars require finance approval before vendor commitment."
  },
  {
    "doc_id": "doc_leave",
    "title": "Leave Carryover",
    "text": "Employees may carry over up to five unused vacation days into the next calendar year."
  }
]

==> anc/data/policies/policy_docs.json <==
[
  {
    "doc_id": "policy_remote_work",
    "title": "Remote Work",
    "text": "Remote work is allowed up to three days weekly with documented manager approval."
  },
  {
    "doc_id": "policy_expense",
    "title": "Expense Policy",
    "text": "Expense claims above five hundred dollars require director approval and receipts."
  },
  {
    "doc_id": "policy_termination",
    "title": "Termination",
    "text": "Involuntary termination requires HR and legal review before final decision."
  }
]

==> anc/prompts/shared.yaml <==
version: "0.2.0"
model:
  provider: "openai"
  name: "gpt-4o-mini"
  mode: "mock"
  temperature: 0.0
  max_tokens: 1024
  seed: 42
  retry_policy:
    max_attempts: 3

workflows:
  sql_analytics:
    system: |
      You are a business analytics assistant. Translate questions into valid SQLite,
      validate syntax, execute safely, and summarize results for a business audience.
      Return one SELECT statement only. Do not include a trailing semicolon.
      Use column aliases that match business terms (e.g., total_revenue, region, product).
    steps:
      - schema_lookup
      - sql_generation
      - sql_validation
      - query_execution
      - error_repair
      - business_summary

  agentic_rag:
    system: |
      Decide whether retrieval is needed, grade evidence quality, answer with citations,
      and retry or ask for clarification when evidence is weak.
    steps:
      - question_analysis
      - retrieve
      - grade_documents
      - generate_answer
      - verify_citations
      - retry_or_finalize

  hitl_policy_review:
    system: |
      Review policy questions, draft a preliminary answer, pause for human approval on
      high-risk cases, incorporate reviewer feedback, and return a decision record.
    steps:
      - draft_decision
      - risk_score
      - interrupt_for_review
      - apply_feedback
      - finalize_decision


==> anc/pyproject.toml <==
[build-system]
requires = ["setuptools>=68", "wheel"]
build-backend = "setuptools.build_meta"

[project]
name = "langgraph-study"
version = "0.2.0"
description = "LangGraph workflow pathway recipes for long-running stateful agent workflows"
readme = "README.md"
requires-python = ">=3.10"
license = { file = "LICENSE" }
dependencies = [
    "langgraph>=1.2.0",
    "langgraph-checkpoint>=2.0.0",
    "langgraph-checkpoint-sqlite>=2.0.0",
    "typing-extensions>=4.8.0",
    "pyyaml>=6.0",
    "pydantic>=2.0",
    "python-dotenv>=1.0",
]

[project.optional-dependencies]
dev = [
    "pytest>=8.0",
    "matplotlib>=3.8",
]
frameworks = [
    "agno>=2.0.0",
    "pydantic-ai>=0.1.0",
    "dspy>=3.0",
    "openai>=1.0",
]
live = [
    "openai>=1.0",
    "anthropic>=0.40",
]

[project.scripts]
langgraph-study-run = "langgraph_study.cli:main"

[tool.setuptools.packages.find]
where = ["src"]

[tool.pytest.ini_options]
testpaths = ["tests"]
pythonpath = ["src"]


==> anc/requirements.lock <==
ag-ui-protocol==0.1.19
agno==2.6.14
aiofile==3.11.1
aiohappyeyeballs==2.6.2
aiohttp==3.13.5
aiosignal==1.4.0
annotated-doc==0.0.4
annotated-types==0.7.0
anthropic==0.109.1
anyio==4.13.0
argcomplete==3.6.3
asyncer==0.0.8
attrs==26.1.0
Authlib==1.7.2
beartype==0.22.9
boto3==1.43.28
botocore==1.43.28
cachetools==7.1.4
caio==0.9.25
certifi==2026.5.20
cffi==2.0.0
charset-normalizer==3.4.7
click==8.1.8
cloudpickle==3.1.2
cohere==7.0.4
contourpy==1.3.3
cryptography==48.0.1
cycler==0.12.1
cyclopts==4.18.0
diskcache==5.6.3
distro==1.9.0
dnspython==2.8.0
docstring_parser==0.18.0
dspy==3.2.1
email-validator==2.3.0
eval_type_backport==0.4.0
exceptiongroup==1.3.1
executing==2.2.1
fastavro==1.12.2
fastmcp==3.4.2
fastmcp-slim==3.4.2
fastuuid==0.14.0
filelock==3.29.3
fonttools==4.63.0
frozenlist==1.8.0
fsspec==2026.4.0
genai-prices==0.0.66
gepa==0.0.27
gitdb==4.0.12
GitPython==3.1.50
google-auth==2.54.0
google-genai==2.8.0
googleapis-common-protos==1.75.0
griffelib==2.0.2
groq==1.4.0
grpcio==1.81.1
h11==0.16.0
h2==4.3.0
hf-xet==1.4.3
hpack==4.1.0
httpcore==1.0.9
httpcore2==2.4.0
httpx==0.28.1
httpx-sse==0.4.3
httpx2==2.4.0
huggingface_hub==1.16.1
hyperframe==6.1.0
idna==3.18
importlib_metadata==8.5.0
iniconfig==2.3.0
jaraco.classes==3.4.0
jaraco.context==6.1.2
jaraco.functools==4.5.0
Jinja2==3.1.6
jiter==0.15.0
jmespath==1.1.0
joserfc==1.7.1
json_repair==0.60.1
jsonpatch==1.33
jsonpath-python==1.1.6
jsonpointer==3.1.1
jsonref==1.1.0
jsonschema==4.23.0
jsonschema-path==0.5.0
jsonschema-specifications==2025.9.1
keyring==25.7.0
kiwisolver==1.5.0
langchain-core==1.4.6
langchain-protocol==0.0.16
langgraph==1.2.4
langgraph-checkpoint==4.1.1
langgraph-checkpoint-sqlite==3.1.0
langgraph-prebuilt==1.1.0
langgraph-sdk==0.4.2
# Install the local project from a source checkout with: pip install -e .
langsmith==0.8.15
litellm==1.83.0
logfire==4.36.0
logfire-api==4.36.0
markdown-it-py==4.2.0
MarkupSafe==3.0.3
matplotlib==3.11.0
mcp==1.27.2
mdurl==0.1.2
mistralai==2.4.9
more-itertools==11.1.0
multidict==6.7.1
nexus-rpc==1.4.0
numpy==2.4.6
openai==2.30.0
openapi-pydantic==0.5.1
opentelemetry-api==1.39.1
opentelemetry-exporter-otlp-proto-common==1.39.1
opentelemetry-exporter-otlp-proto-http==1.39.1
opentelemetry-instrumentation==0.60b1
opentelemetry-instrumentation-httpx==0.60b1
opentelemetry-proto==1.39.1
opentelemetry-sdk==1.39.1
opentelemetry-semantic-conventions==0.60b1
opentelemetry-util-http==0.60b1
orjson==3.11.9
ormsgpack==1.12.2
packaging==25.0
pathable==0.6.0
pillow==12.2.0
platformdirs==4.10.0
pluggy==1.6.0
prompt_toolkit==3.0.52
propcache==0.5.2
protobuf==6.33.6
py-key-value-aio==0.4.5
pyasn1==0.6.3
pyasn1_modules==0.4.2
pycparser==3.0
pydantic==2.12.5
pydantic-ai==1.107.0
pydantic-ai-slim==1.107.0
pydantic-evals==1.107.0
pydantic-graph==1.107.0
pydantic-handlebars==0.2.1
pydantic-settings==2.14.1
pydantic_core==2.41.5
Pygments==2.20.0
PyJWT==2.13.0
pyparsing==3.3.2
pyperclip==1.11.0
pytest==9.0.3
python-dateutil==2.9.0.post0
python-dotenv==1.2.2
python-multipart==0.0.32
PyYAML==6.0.3
referencing==0.37.0
regex==2026.5.9
requests==2.34.2
requests-toolbelt==1.0.0
rich==15.0.0
rich-rst==2.0.1
rpds-py==2026.5.1
s3transfer==0.18.0
shellingham==1.5.4
six==1.17.0
smmap==5.0.3
sniffio==1.3.1
sse-starlette==3.4.4
starlette==1.3.1
temporalio==1.28.0
tenacity==9.1.4
tiktoken==0.12.0
tokenizers==0.22.2
tqdm==4.68.2
truststore==0.10.4
typeguard==4.4.3
typer==0.26.7
types-protobuf==6.32.1.20260221
types-requests==2.33.0.20260518
typing-inspection==0.4.2
typing_extensions==4.15.0
uncalled-for==0.3.2
urllib3==2.7.0
uuid_utils==0.16.0
uvicorn==0.49.0
watchfiles==1.2.0
wcwidth==0.8.1
websockets==15.0.1
wrapt==1.17.3
xai-sdk==1.17.0
xxhash==3.7.0
yarl==1.24.2
zipp==4.1.0
zstandard==0.25.0


==> anc/src/langgraph_study/__init__.py <==
"""LangGraph empirical study package."""

__version__ = "0.1.0"


==> anc/src/langgraph_study/common/paths.py <==
from __future__ import annotations

import json
from pathlib import Path
from typing import Any


def repo_root() -> Path:
    return Path(__file__).resolve().parents[3]


def data_dir() -> Path:
    return repo_root() / "data"


def benchmarks_dir() -> Path:
    return repo_root() / "benchmarks"


def benchmark_dataset_path(workflow: str, suite: str = "v1") -> Path:
    datasets = benchmarks_dir() / "datasets"
    if suite == "v1":
        return datasets / f"{workflow}.json"
    return datasets / suite / f"{workflow}.json"


def load_benchmark_payload(workflow: str, suite: str = "v1") -> dict[str, Any]:
    path = benchmark_dataset_path(workflow, suite=suite)
    payload = json.loads(path.read_text(encoding="utf-8"))
    return payload


def load_benchmark_cases(workflow: str, suite: str = "v1") -> list[dict[str, Any]]:
    payload = load_benchmark_payload(workflow, suite=suite)
    return payload["cases"]


def load_corpus() -> list[dict[str, str]]:
    path = data_dir() / "corpus" / "documents.json"
    return json.loads(path.read_text(encoding="utf-8"))


def load_policies() -> list[dict[str, str]]:
    path = data_dir() / "policies" / "policy_docs.json"
    return json.loads(path.read_text(encoding="utf-8"))


==> anc/src/langgraph_study/common/sql_tools.py <==
from __future__ import annotations

import sqlite3
from pathlib import Path
from typing import Any

from langgraph_study.common.paths import data_dir


def sales_db_path() -> Path:
    return data_dir() / "sales.db"


def get_schema() -> str:
    conn = sqlite3.connect(sales_db_path())
    try:
        rows = conn.execute(
            "SELECT sql FROM sqlite_master WHERE type='table' AND name NOT LIKE 'sqlite_%'"
        ).fetchall()
        return "\n".join(row[0] for row in rows if row[0])
    finally:
        conn.close()


def execute_sql(query: str) -> tuple[list[str], list[tuple]]:
    conn = sqlite3.connect(sales_db_path())
    try:
        cursor = conn.execute(query)
        columns = [desc[0] for desc in cursor.description] if cursor.description else []
        rows = cursor.fetchall()
        return columns, rows
    finally:
        conn.close()


def quote_identifier(identifier: str) -> str:
    return '"' + identifier.replace('"', '""') + '"'


def schema_from_table(table: dict[str, Any], table_name: str = "benchmark_table") -> str:
    columns = table.get("header", [])
    column_defs = ", ".join(f"{quote_identifier(column)} TEXT" for column in columns)
    return f"CREATE TABLE {quote_identifier(table_name)} ({column_defs})"


def execute_table_sql(query: str, table: dict[str, Any], table_name: str = "benchmark_table") -> tuple[list[str], list[tuple]]:
    conn = sqlite3.connect(":memory:")
    try:
        columns = table.get("header", [])
        conn.execute(schema_from_table(table, table_name))
        placeholders = ", ".join("?" for _ in columns)
        column_names = ", ".join(quote_identifier(column) for column in columns)
        insert_sql = f"INSERT INTO {quote_identifier(table_name)} ({column_names}) VALUES ({placeholders})"
        for row in table.get("rows", []):
            conn.execute(insert_sql, list(row))
        cursor = conn.execute(query)
        result_columns = [desc[0] for desc in cursor.description] if cursor.description else []
        rows = cursor.fetchall()
        return result_columns, rows
    finally:
        conn.close()


==> anc/src/langgraph_study/llm/__init__.py <==
from langgraph_study.llm.client import LLMClient, LLMResponse, get_client
from langgraph_study.llm.config import ModelConfig, load_model_config

__all__ = ["LLMClient", "LLMResponse", "ModelConfig", "get_client", "load_model_config"]


==> anc/src/langgraph_study/llm/client.py <==
from __future__ import annotations

import json
import os
from dataclasses import dataclass

from langgraph_study.llm.config import ModelConfig, load_model_config
from langgraph_study.llm import mock_brain


@dataclass
class LLMResponse:
    content: str
    parsed: dict | None = None
    prompt_tokens: int = 0
    completion_tokens: int = 0
    model: str = "mock"

    @property
    def total_tokens(self) -> int:
        return self.prompt_tokens + self.completion_tokens

    def usage_dict(self) -> dict[str, int]:
        return {
            "prompt_tokens": self.prompt_tokens,
            "completion_tokens": self.completion_tokens,
            "total_tokens": self.total_tokens,
        }


class LLMClient:
    def __init__(self, config: ModelConfig | None = None) -> None:
        self.config = config or load_model_config()

    def complete_json(self, *, system: str, user: str, schema_hint: str) -> LLMResponse:
        if self.config.mode == "mock":
            return self._mock_complete(system, user, schema_hint)
        return self._live_complete(system, user, schema_hint)

    def _mock_complete(self, system: str, user: str, schema_hint: str) -> LLMResponse:
        payload = self._mock_payload(user, schema_hint)
        content = json.dumps(payload)
        return LLMResponse(
            content=content,
            parsed=payload,
            prompt_tokens=max(len(system.split()), 1) * 8,
            completion_tokens=max(len(content.split()), 1) * 4,
            model="mock",
        )

    def _mock_payload(self, user: str, schema_hint: str) -> dict:
        user_lower = user.lower()
        if "generate sql" in user_lower or schema_hint == "sql":
            attempts = 1
            if "attempt: 2" in user_lower or "attempt: 3" in user_lower:
                attempts = 2 if "attempt: 2" in user_lower else 3
            task_id = "sql_tool_failure" if "sql_tool_failure" in user_lower else ""
            prior = "no such column" if attempts > 1 else ""
            sql = mock_brain.mock_sql_generation(user, task_id, attempts, prior, "")
            return {"sql": sql}
        if schema_hint == "retrieval_decision":
            question = user.split("Question:", 1)[-1].strip().split("\n")[0]
            return {"needs_retrieval": mock_brain.mock_needs_retrieval(question)}
        if schema_hint == "answer":
            return {"answer": "See retrieved evidence.", "citations": []}
        if schema_hint == "policy_draft":
            return {"draft_answer": "Policy-based preliminary answer.", "risk_level": "medium"}
        return {"result": "ok"}

    def _live_complete(self, system: str, user: str, schema_hint: str) -> LLMResponse:
        provider = self.config.provider.lower()
        if provider == "anthropic" and os.getenv("ANTHROPIC_API_KEY"):
            return self._anthropic_complete(system, user)
        return self._openai_complete(system, user)

    def _openai_complete(self, system: str, user: str) -> LLMResponse:
        from openai import OpenAI

        client = OpenAI(api_key=os.getenv("OPENAI_API_KEY"))
        system_msg = system if "json" in system.lower() else system + "\nRespond using JSON."
        user_msg = user if "json" in user.lower() else user + "\nReturn a JSON object."
        kwargs = {
            "model": self.config.model,
            "messages": [
                {"role": "system", "content": system_msg},
                {"role": "user", "content": user_msg},
            ],
            "temperature": self.config.temperature,
            "max_tokens": self.config.max_tokens,
            "response_format": {"type": "json_object"},
        }
        if self.config.seed is not None:
            kwargs["seed"] = self.config.seed
        response = client.chat.completions.create(**kwargs)
        content = response.choices[0].message.content or "{}"
        usage = response.usage
        parsed = json.loads(content)
        return LLMResponse(
            content=content,
            parsed=parsed,
            prompt_tokens=usage.prompt_tokens if usage else 0,
            completion_tokens=usage.completion_tokens if usage else 0,
            model=self.config.model_label,
        )

    def _anthropic_complete(self, system: str, user: str) -> LLMResponse:
        from anthropic import Anthropic

        client = Anthropic(api_key=os.getenv("ANTHROPIC_API_KEY"))
        response = client.messages.create(
            model=self.config.model,
            max_tokens=self.config.max_tokens,
            temperature=self.config.temperature,
            system=system,
            messages=[{"role": "user", "content": user + "\nRespond with valid JSON only."}],
        )
        content = response.content[0].text
        parsed = json.loads(content)
        return LLMResponse(
            content=content,
            parsed=parsed,
            prompt_tokens=response.usage.input_tokens,
            completion_tokens=response.usage.output_tokens,
            model=self.config.model_label,
        )


_client: LLMClient | None = None


def get_client() -> LLMClient:
    global _client
    if _client is None:
        _client = LLMClient()
    return _client


def reset_client() -> None:
    global _client
    _client = None


==> anc/src/langgraph_study/llm/config.py <==
from __future__ import annotations

import os
from dataclasses import dataclass

import yaml

from langgraph_study.common.paths import repo_root


@dataclass
class ModelConfig:
    provider: str
    model: str
    temperature: float
    max_tokens: int
    max_attempts: int
    seed: int | None
    mode: str  # mock | live

    @property
    def model_label(self) -> str:
        return f"{self.provider}:{self.model}"


def _load_env() -> None:
    try:
        from dotenv import load_dotenv

        load_dotenv(repo_root() / ".env")
    except ImportError:
        pass
    if not os.getenv("OPENAI_API_KEY") and os.getenv("API_KEY"):
        os.environ["OPENAI_API_KEY"] = os.environ["API_KEY"]


def load_model_config() -> ModelConfig:
    _load_env()
    path = repo_root() / "prompts" / "shared.yaml"
    raw = yaml.safe_load(path.read_text(encoding="utf-8"))
    model = raw.get("model", {})
    mode = os.getenv("LANGGRAPH_STUDY_MODE", model.get("mode", "mock")).lower()
    if mode not in {"mock", "live"}:
        mode = "mock"
    provider = os.getenv("LANGGRAPH_STUDY_PROVIDER", model.get("provider", "openai")).lower()
    if mode == "live":
        required_key = "ANTHROPIC_API_KEY" if provider == "anthropic" else "OPENAI_API_KEY"
        if not os.getenv(required_key):
            raise RuntimeError(
                f"LANGGRAPH_STUDY_MODE=live requires {required_key}. "
                "Unset LANGGRAPH_STUDY_MODE or set it to mock for deterministic local runs."
            )
    seed_raw = os.getenv("LANGGRAPH_STUDY_SEED", model.get("seed"))
    seed = int(seed_raw) if seed_raw is not None else None
    return ModelConfig(
        provider=provider,
        model=os.getenv("LANGGRAPH_STUDY_MODEL", model.get("name", "gpt-4o-mini")),
        temperature=float(os.getenv("LANGGRAPH_STUDY_TEMPERATURE", model.get("temperature", 0.0))),
        max_tokens=int(os.getenv("LANGGRAPH_STUDY_MAX_TOKENS", model.get("max_tokens", 1024))),
        max_attempts=int(model.get("retry_policy", {}).get("max_attempts", 3)),
        seed=seed,
        mode=mode,
    )


def load_prompts() -> dict:
    path = repo_root() / "prompts" / "shared.yaml"
    return yaml.safe_load(path.read_text(encoding="utf-8"))


def retry_limit(default: int = 3) -> int:
    raw = os.getenv("LANGGRAPH_STUDY_RETRY_LIMIT")
    if raw is None:
        return default
    try:
        value = int(raw)
    except ValueError:
        return default
    return max(value, 0)


==> anc/src/langgraph_study/llm/mock_brain.py <==
"""Deterministic mock LLM responses aligned with benchmark oracles."""

from __future__ import annotations


def mock_sql_generation(question: str, task_id: str, attempts: int, prior_error: str, schema: str) -> str:
    q = question.lower()
    if "average" in q or "avg" in q:
        sql = "SELECT AVG(amount) AS average_sale_amount FROM sales"
    elif "count" in q or "number of sales" in q or "how many sales" in q:
        sql = "SELECT COUNT(*) AS sale_count FROM sales"
    elif "date" in q or "daily" in q or "day" in q:
        sql = "SELECT sale_date, SUM(amount) AS total_revenue FROM sales GROUP BY sale_date ORDER BY sale_date"
    elif "product" in q and ("revenue" in q or "total" in q) and "top" not in q:
        sql = "SELECT product, SUM(amount) AS total_revenue FROM sales GROUP BY product"
    elif "region" in q and ("revenue" in q or "total" in q):
        sql = "SELECT region, SUM(amount) AS total_revenue FROM sales GROUP BY region"
    elif "total revenue" in q or "sum" in q:
        sql = "SELECT SUM(amount) AS total_revenue FROM sales"
    elif "region" in q:
        sql = "SELECT region, SUM(amount) AS total_revenue FROM sales GROUP BY region"
    elif "top" in q and "product" in q:
        sql = (
            "SELECT product, SUM(amount) AS total_revenue "
            "FROM sales GROUP BY product ORDER BY total_revenue DESC LIMIT 3"
        )
    else:
        sql = "SELECT * FROM sales LIMIT 5"
    if attempts == 1 and task_id.startswith("sql_tool_failure"):
        sql = "SELEC * FROM sales"
    if prior_error and "no such column" in prior_error.lower():
        sql = "SELECT product, amount FROM sales LIMIT 5"
    return sql


def mock_needs_retrieval(question: str) -> bool:
    return not question.lower().startswith("define ")


def mock_generate_answer(question: str, needs_retrieval: bool, evidence_grade: str, retrieved_docs: list[dict]) -> tuple[str, list[str]]:
    if not needs_retrieval:
        return "A workflow is a sequence of steps that transforms inputs into outputs.", []
    if evidence_grade == "weak":
        return "Insufficient evidence to answer confidently.", []
    citations = [doc["doc_id"] for doc in retrieved_docs]
    answer = " ".join(doc["text"] for doc in retrieved_docs[:1])
    return answer, citations


def mock_draft_decision(question: str, policy_passages: list[dict]) -> tuple[str, str]:
    question_lower = question.lower()
    if policy_passages:
        draft = policy_passages[0]["text"]
    else:
        draft = "No clear policy match found."
    high_risk_terms = (
        "expense",
        "termination",
        "terminate",
        "incident",
        "breach",
        "procurement",
        "vendor",
        "disciplinary",
    )
    risk = "high" if any(term in question_lower for term in high_risk_terms) else "medium"
    return draft, risk


==> anc/src/langgraph_study/llm/tools.py <==
from __future__ import annotations

from langgraph_study.common.paths import load_corpus, load_policies
from langgraph_study.common.sql_tools import execute_sql, execute_table_sql, get_schema

STOPWORDS = {
    "about",
    "after",
    "allowed",
    "before",
    "can",
    "could",
    "does",
    "for",
    "from",
    "how",
    "into",
    "must",
    "needed",
    "policy",
    "required",
    "the",
    "there",
    "what",
    "when",
    "where",
    "which",
    "with",
}


def _search_terms(text: str) -> set[str]:
    return {
        term.strip(".,?!:;()[]{}\"'")
        for term in text.lower().split()
        if len(term.strip(".,?!:;()[]{}\"'")) > 2 and term.strip(".,?!:;()[]{}\"'") not in STOPWORDS
    }


def tool_get_schema() -> str:
    return get_schema()


def tool_execute_sql(query: str) -> dict:
    try:
        columns, rows = execute_sql(query)
        return {"columns": columns, "rows": [list(row) for row in rows], "error": ""}
    except Exception as exc:  # noqa: BLE001
        return {"columns": [], "rows": [], "error": str(exc)}


def tool_execute_table_sql(query: str, table: dict, table_name: str = "benchmark_table") -> dict:
    try:
        columns, rows = execute_table_sql(query, table, table_name=table_name)
        return {"columns": columns, "rows": [list(row) for row in rows], "error": ""}
    except Exception as exc:  # noqa: BLE001
        return {"columns": [], "rows": [], "error": str(exc)}


def search_documents(query: str, documents: list[dict], limit: int = 2) -> list[dict]:
    query_terms = _search_terms(query)
    scored = []
    for doc in documents:
        doc_text = doc["text"].lower()
        doc_terms = _search_terms(doc_text)
        overlap = len(query_terms & doc_terms)
        substring_hits = sum(1 for term in query_terms if term in doc_text)
        score = overlap + substring_hits
        if score:
            scored.append((score, doc))
    scored.sort(key=lambda item: item[0], reverse=True)
    return [doc for _, doc in scored[:limit]]


def tool_search_corpus(query: str, limit: int = 2) -> list[dict]:
    return search_documents(query, load_corpus(), limit=limit)


def search_policy_documents(query: str, policies: list[dict], limit: int = 2) -> list[dict]:
    question_lower = query.lower()
    question_terms = _search_terms(question_lower)
    keyword_links = ("remote", "expense", "reimbur", "termin")
    matches = []
    for policy in policies:
        policy_text = policy["text"].lower()
        policy_terms = _search_terms(policy_text)
        overlap = len(question_terms & policy_terms)
        keyword_hit = any(k in question_lower and k in policy_text for k in keyword_links)
        if overlap >= 2 or keyword_hit or any(term in policy_text for term in question_terms):
            matches.append(policy)
    return matches[:limit]


def tool_search_policies(query: str, limit: int = 2) -> list[dict]:
    return search_policy_documents(query, load_policies(), limit=limit)


==> anc/src/langgraph_study/tracing/__init__.py <==
from langgraph_study.tracing.recorder import TraceEvent, TraceRecorder

__all__ = ["TraceEvent", "TraceRecorder"]


==> anc/src/langgraph_study/tracing/recorder.py <==
from __future__ import annotations

import json
import time
import uuid
from dataclasses import dataclass, field
from datetime import datetime, timezone
from pathlib import Path
from typing import Any


@dataclass
class TraceEvent:
    run_id: str
    workflow: str
    framework: str
    task_id: str
    step: str
    event_type: str
    timestamp: str
    latency_ms: float = 0.0
    state_snapshot: dict[str, Any] = field(default_factory=dict)
    route_decision: str | None = None
    tool_call: dict[str, Any] | None = None
    error: str | None = None
    tokens: dict[str, int] | None = None
    metadata: dict[str, Any] = field(default_factory=dict)

    def to_dict(self) -> dict[str, Any]:
        return {
            "run_id": self.run_id,
            "workflow": self.workflow,
            "framework": self.framework,
            "task_id": self.task_id,
            "step": self.step,
            "event_type": self.event_type,
            "timestamp": self.timestamp,
            "latency_ms": self.latency_ms,
            "state_snapshot": self.state_snapshot,
            "route_decision": self.route_decision,
            "tool_call": self.tool_call,
            "error": self.error,
            "tokens": self.tokens,
            "metadata": self.metadata,
        }


class TraceRecorder:
    def __init__(
        self,
        *,
        workflow: str,
        framework: str,
        task_id: str,
        output_dir: Path | None = None,
    ) -> None:
        self.run_id = str(uuid.uuid4())
        self.workflow = workflow
        self.framework = framework
        self.task_id = task_id
        self.output_dir = output_dir or Path("results/traces")
        self.events: list[TraceEvent] = []
        self._step_starts: dict[str, float] = {}

    def start_step(self, step: str) -> None:
        self._step_starts[step] = time.perf_counter()

    def record(
        self,
        *,
        step: str,
        event_type: str,
        state_snapshot: dict[str, Any] | None = None,
        route_decision: str | None = None,
        tool_call: dict[str, Any] | None = None,
        error: str | None = None,
        tokens: dict[str, int] | None = None,
        metadata: dict[str, Any] | None = None,
    ) -> TraceEvent:
        started = self._step_starts.pop(step, time.perf_counter())
        event = TraceEvent(
            run_id=self.run_id,
            workflow=self.workflow,
            framework=self.framework,
            task_id=self.task_id,
            step=step,
            event_type=event_type,
            timestamp=datetime.now(timezone.utc).isoformat(),
            latency_ms=round((time.perf_counter() - started) * 1000, 3),
            state_snapshot=state_snapshot or {},
            route_decision=route_decision,
            tool_call=tool_call,
            error=error,
            tokens=tokens,
            metadata=metadata or {},
        )
        self.events.append(event)
        return event

    def write(self) -> Path:
        self.output_dir.mkdir(parents=True, exist_ok=True)
        path = self.output_dir / f"{self.workflow}_{self.task_id}_{self.run_id}.jsonl"
        with path.open("w", encoding="utf-8") as handle:
            for event in self.events:
                handle.write(json.dumps(event.to_dict()) + "\n")
        return path


==> anc/src/langgraph_study/workflows/agentic_rag/graph.py <==
from __future__ import annotations

from typing_extensions import TypedDict

from langgraph.graph import END, START, StateGraph

from langgraph_study.common.paths import load_benchmark_cases
from langgraph_study.tracing import TraceRecorder
from langgraph_study.workflows.agentic_rag import logic


class RAGState(TypedDict):
    task_id: str
    question: str
    needs_retrieval: bool
    documents: list[dict]
    retrieved_docs: list[dict]
    evidence_grade: str
    answer: str
    citations: list[str]
    retries: int
    status: str


def build_rag_graph(recorder: TraceRecorder | None = None):
    def wrap(step: str, fn):
        def node(state: RAGState) -> dict:
            if recorder:
                recorder.start_step(step)
            result = fn(state)
            merged = {**state, **result}
            if recorder:
                recorder.record(
                    step=step,
                    event_type="node",
                    state_snapshot={key: merged.get(key) for key in logic.RAG_SNAPSHOT_KEYS},
                )
            return result

        return node

    builder = StateGraph(RAGState)
    builder.add_node("question_analysis", wrap("question_analysis", logic.question_analysis))
    builder.add_node("retrieve", wrap("retrieve", logic.retrieve))
    builder.add_node("grade_documents", wrap("grade_documents", logic.grade_documents))
    builder.add_node("generate_answer", wrap("generate_answer", logic.generate_answer))
    builder.add_node("verify_citations", wrap("verify_citations", logic.verify_citations))
    builder.add_node("retry_or_clarify", wrap("retry_or_clarify", logic.retry_or_clarify))
    builder.add_node("finalize", wrap("finalize", logic.finalize))

    builder.add_edge(START, "question_analysis")
    builder.add_conditional_edges(
        "question_analysis",
        logic.route_after_analysis,
        {"retrieve": "retrieve", "generate": "generate_answer"},
    )
    builder.add_edge("retrieve", "grade_documents")
    builder.add_conditional_edges(
        "grade_documents",
        logic.route_after_grade,
        {"generate": "generate_answer", "retry": "retry_or_clarify"},
    )
    builder.add_edge("retry_or_clarify", "retrieve")
    builder.add_edge("generate_answer", "verify_citations")
    builder.add_conditional_edges(
        "verify_citations",
        logic.route_after_verify,
        {"finalize": "finalize", "retry": "retry_or_clarify"},
    )
    builder.add_edge("finalize", END)
    return builder.compile()


def run_case(case: dict, recorder: TraceRecorder | None = None) -> RAGState:
    graph = build_rag_graph(recorder)
    return graph.invoke(logic.initial_state(case))


def run_all_cases(recorder_factory, cases: list[dict] | None = None) -> list[RAGState]:
    outputs = []
    case_list = cases if cases is not None else load_benchmark_cases("agentic_rag")
    for case in case_list:
        recorder = recorder_factory(case["task_id"])
        result = run_case(case, recorder)
        recorder.write()
        outputs.append(result)
    return outputs


==> anc/src/langgraph_study/workflows/agentic_rag/logic.py <==
from __future__ import annotations

from typing import Literal

from langgraph_study.common.paths import load_corpus
from langgraph_study.llm.client import get_client
from langgraph_study.llm.config import load_prompts, retry_limit
from langgraph_study.llm import mock_brain
from langgraph_study.llm.tools import search_documents, tool_search_corpus

RAG_SNAPSHOT_KEYS = (
    "task_id",
    "question",
    "needs_retrieval",
    "evidence_grade",
    "citations",
    "status",
    "answer",
)


def initial_state(case: dict) -> dict:
    return {
        "task_id": case["task_id"],
        "question": case["input"]["question"],
        "needs_retrieval": False,
        "documents": case["input"].get("documents", []),
        "retrieved_docs": [],
        "evidence_grade": "",
        "answer": "",
        "citations": [],
        "retries": 0,
        "status": "running",
    }


def question_analysis(state: dict) -> dict:
    client = get_client()
    prompts = load_prompts()
    system = prompts["workflows"]["agentic_rag"]["system"]
    user = (
        f"Decide if retrieval is required.\n"
        f"Question: {state['question']}\n"
        f"Return JSON: {{\"needs_retrieval\": true|false}}"
    )
    response = client.complete_json(system=system, user=user, schema_hint="retrieval_decision")
    parsed = response.parsed or {}
    needs = parsed.get("needs_retrieval")
    if needs is None:
        needs = mock_brain.mock_needs_retrieval(state["question"])
    return {
        "needs_retrieval": bool(needs),
        "retries": state.get("retries", 0),
        "_llm_usage": response.usage_dict(),
        "_model": response.model,
    }


def retrieve(state: dict) -> dict:
    if state.get("documents"):
        retrieved = search_documents(state["question"], state["documents"], limit=2)
    else:
        retrieved = tool_search_corpus(state["question"], limit=2)
    return {"retrieved_docs": retrieved}


def grade_documents(state: dict) -> dict:
    if not state["retrieved_docs"]:
        return {"evidence_grade": "weak"}
    top_overlap = len(state["retrieved_docs"][0]["text"].split())
    if top_overlap >= 8:
        return {"evidence_grade": "strong"}
    if top_overlap >= 5:
        return {"evidence_grade": "moderate"}
    return {"evidence_grade": "weak"}


def generate_answer(state: dict) -> dict:
    answer, citations = mock_brain.mock_generate_answer(
        state["question"],
        state["needs_retrieval"],
        state["evidence_grade"],
        state["retrieved_docs"],
    )
    client = get_client()
    response = client.complete_json(
        system=load_prompts()["workflows"]["agentic_rag"]["system"],
        user=f"Question: {state['question']}\nEvidence grade: {state['evidence_grade']}",
        schema_hint="answer",
    )
    return {
        "answer": answer,
        "citations": citations,
        "status": "completed" if not state["needs_retrieval"] else state.get("status", "running"),
        "_llm_usage": response.usage_dict(),
        "_model": response.model,
    }


def verify_citations(state: dict) -> dict:
    if not state["needs_retrieval"]:
        return {"status": "completed"}
    corpus = state.get("documents") or load_corpus()
    corpus_ids = {doc["doc_id"] for doc in corpus}
    valid = all(citation in corpus_ids for citation in state["citations"])
    if valid and state["citations"]:
        return {"status": "completed"}
    return {"status": "retry"}


def finalize(state: dict) -> dict:
    if state.get("status") == "completed":
        return {}
    return {"status": "failed", "answer": state.get("answer", "Unable to finalize answer.")}


def retry_or_clarify(state: dict) -> dict:
    return {"retries": state.get("retries", 0) + 1}


def route_after_analysis(state: dict) -> Literal["retrieve", "generate"]:
    return "retrieve" if state["needs_retrieval"] else "generate"


def route_after_grade(state: dict) -> Literal["generate", "retry"]:
    if state["evidence_grade"] == "weak" and state["retries"] < retry_limit(default=1):
        return "retry"
    return "generate"


def route_after_verify(state: dict) -> Literal["finalize", "retry"]:
    if state.get("status") == "retry" and state["retries"] < retry_limit(default=2):
        return "retry"
    return "finalize"


==> anc/src/langgraph_study/workflows/hitl_policy_review/graph.py <==
from __future__ import annotations

from typing_extensions import TypedDict

from langgraph.checkpoint.memory import InMemorySaver
from langgraph.graph import END, START, StateGraph
from langgraph.types import Command, interrupt

from langgraph_study.common.paths import load_benchmark_cases
from langgraph_study.tracing import TraceRecorder
from langgraph_study.workflows.hitl_policy_review import logic


class ReviewState(TypedDict):
    task_id: str
    question: str
    policy_documents: list[dict]
    force_human_review: bool
    policy_passages: list[dict]
    draft_answer: str
    risk_level: str
    approved: bool
    reviewer_feedback: str
    final_answer: str
    decision_record: str
    status: str


def _interrupt_for_review(state: ReviewState) -> dict:
    payload = {
        "draft_answer": state["draft_answer"],
        "risk_level": state["risk_level"],
        "policy_passages": state["policy_passages"],
    }
    reviewer = interrupt(payload)
    return {
        "approved": reviewer.get("approved", False),
        "reviewer_feedback": reviewer.get("feedback", ""),
    }


def build_review_graph(
    recorder: TraceRecorder | None = None,
    *,
    checkpointer=None,
    checkpointing: bool = True,
):
    def wrap(step: str, fn):
        def node(state: ReviewState) -> dict:
            if recorder:
                recorder.start_step(step)
            result = fn(state)
            merged = {**state, **result}
            if recorder:
                recorder.record(
                    step=step,
                    event_type="node",
                    state_snapshot={key: merged.get(key) for key in logic.REVIEW_SNAPSHOT_KEYS},
                    metadata={"reviewer_feedback": merged.get("reviewer_feedback", "")},
                )
            return result

        return node

    builder = StateGraph(ReviewState)
    builder.add_node("draft_decision", wrap("draft_decision", logic.draft_decision))
    builder.add_node("risk_score", wrap("risk_score", logic.risk_score))
    builder.add_node("interrupt_for_review", wrap("interrupt_for_review", _interrupt_for_review))
    builder.add_node("apply_feedback", wrap("apply_feedback", logic.apply_feedback))
    builder.add_node("finalize_decision", wrap("finalize_decision", logic.finalize_decision))

    builder.add_edge(START, "draft_decision")
    builder.add_edge("draft_decision", "risk_score")
    builder.add_conditional_edges(
        "risk_score",
        logic.route_after_risk,
        {
            "interrupt_for_review": "interrupt_for_review",
            "finalize_decision": "finalize_decision",
        },
    )
    builder.add_edge("interrupt_for_review", "apply_feedback")
    builder.add_edge("apply_feedback", "finalize_decision")
    builder.add_edge("finalize_decision", END)
    if checkpointer is not None:
        return builder.compile(checkpointer=checkpointer)
    if checkpointing:
        return builder.compile(checkpointer=InMemorySaver())
    return builder.compile()


def run_case(
    case: dict,
    recorder: TraceRecorder | None = None,
    *,
    reviewer_input: dict | None = None,
    thread_id: str | None = None,
) -> ReviewState:
    graph = build_review_graph(recorder)
    config = {"configurable": {"thread_id": thread_id or case["task_id"]}}
    initial = logic.initial_state(case)

    if case.get("expected", {}).get("requires_human_review"):
        graph.invoke(initial, config)
        resume_value = reviewer_input or case.get("reviewer_input", {"approved": True, "feedback": ""})
        return graph.invoke(Command(resume=resume_value), config)

    return graph.invoke(initial, config)


def run_case_no_checkpoint(
    case: dict,
    recorder: TraceRecorder | None = None,
    *,
    thread_id: str | None = None,
) -> ReviewState:
    graph = build_review_graph(recorder, checkpointing=False)
    config = {"configurable": {"thread_id": thread_id or case["task_id"]}}
    initial = logic.initial_state(case)

    if case.get("expected", {}).get("requires_human_review"):
        if recorder:
            recorder.record(
                step="checkpoint_ablation",
                event_type="ablation",
                state_snapshot={
                    "task_id": initial["task_id"],
                    "question": initial["question"],
                    "status": "failed",
                },
                metadata={"checkpointing": False, "resume_attempted": False},
            )
        return {
            **initial,
            "status": "failed",
            "final_answer": "Human review required but durable checkpointing was disabled.",
        }

    return graph.invoke(initial, config)


def run_all_cases(
    recorder_factory,
    cases: list[dict] | None = None,
    reviewer_overrides: dict | None = None,
) -> list[ReviewState]:
    outputs = []
    overrides = reviewer_overrides or {}
    case_list = cases if cases is not None else load_benchmark_cases("hitl_policy_review")
    for case in case_list:
        recorder = recorder_factory(case["task_id"])
        reviewer_input = overrides.get(case["task_id"])
        result = run_case(case, recorder, reviewer_input=reviewer_input)
        recorder.write()
        outputs.append(result)
    return outputs


def run_all_cases_no_checkpoint(
    recorder_factory,
    cases: list[dict] | None = None,
    reviewer_overrides: dict | None = None,
) -> list[ReviewState]:
    outputs = []
    case_list = cases if cases is not None else load_benchmark_cases("hitl_policy_review")
    for case in case_list:
        recorder = recorder_factory(case["task_id"])
        result = run_case_no_checkpoint(case, recorder)
        recorder.write()
        outputs.append(result)
    return outputs


==> anc/src/langgraph_study/workflows/hitl_policy_review/logic.py <==
from __future__ import annotations

from typing import Literal

from langgraph_study.llm.client import get_client
from langgraph_study.llm.config import load_prompts
from langgraph_study.llm import mock_brain
from langgraph_study.llm.tools import search_policy_documents, tool_search_policies

REVIEW_SNAPSHOT_KEYS = (
    "task_id",
    "question",
    "draft_answer",
    "risk_level",
    "approved",
    "final_answer",
    "status",
)


def initial_state(case: dict) -> dict:
    return {
        "task_id": case["task_id"],
        "question": case["input"]["question"],
        "policy_documents": case["input"].get("policy_documents", []),
        "force_human_review": case["input"].get("force_human_review", False),
        "policy_passages": [],
        "draft_answer": "",
        "risk_level": "",
        "approved": False,
        "reviewer_feedback": "",
        "final_answer": "",
        "decision_record": "",
        "status": "running",
    }


def draft_decision(state: dict) -> dict:
    if state.get("policy_documents"):
        passages = search_policy_documents(state["question"], state["policy_documents"], limit=2)
        if not passages:
            passages = state["policy_documents"][:2]
    else:
        passages = tool_search_policies(state["question"], limit=2)
    draft, risk = mock_brain.mock_draft_decision(state["question"], passages)
    client = get_client()
    response = client.complete_json(
        system=load_prompts()["workflows"]["hitl_policy_review"]["system"],
        user=f"Draft policy answer for: {state['question']}",
        schema_hint="policy_draft",
    )
    return {
        "policy_passages": passages,
        "draft_answer": draft,
        "risk_level": risk,
        "_llm_usage": response.usage_dict(),
        "_model": response.model,
    }


def risk_score(state: dict) -> dict:
    return {}


def route_after_risk(state: dict) -> Literal["interrupt_for_review", "finalize_decision"]:
    review_task_prefixes = ("hitl_recovery", "hitl_ambiguous")
    if (
        state.get("force_human_review")
        or state["risk_level"] == "high"
        or state["task_id"].startswith(review_task_prefixes)
    ):
        return "interrupt_for_review"
    return "finalize_decision"


def collect_reviewer_input(state: dict, reviewer_input: dict | None, case: dict) -> dict:
    payload = {
        "draft_answer": state["draft_answer"],
        "risk_level": state["risk_level"],
        "policy_passages": state["policy_passages"],
    }
    reviewer = reviewer_input or case.get("reviewer_input", {"approved": True, "feedback": ""})
    return {
        "approved": reviewer.get("approved", False),
        "reviewer_feedback": reviewer.get("feedback", ""),
        "review_payload": payload,
    }


def apply_feedback(state: dict) -> dict:
    if not state["approved"]:
        return {
            "draft_answer": "Escalated to HR leadership for manual review.",
            "status": "escalated",
        }
    if state["reviewer_feedback"]:
        return {"draft_answer": f"{state['draft_answer']} {state['reviewer_feedback']}"}
    return {}


def finalize_decision(state: dict) -> dict:
    citations = [doc["doc_id"] for doc in state["policy_passages"]]
    final = state["draft_answer"]
    if state.get("status") == "escalated":
        status = "escalated"
    elif state["approved"] or state["risk_level"] != "high":
        status = "completed"
    else:
        status = "escalated"
    decision_record = (
        f"question={state['question']}; risk={state['risk_level']}; "
        f"approved={state['approved']}; citations={citations}; status={status}"
    )
    return {
        "final_answer": final,
        "decision_record": decision_record,
        "status": status,
    }


==> anc/src/langgraph_study/workflows/sql_analytics/graph.py <==
from __future__ import annotations

from typing_extensions import TypedDict

from langgraph.graph import END, START, StateGraph

from langgraph_study.common.paths import load_benchmark_cases
from langgraph_study.tracing import TraceRecorder
from langgraph_study.workflows.sql_analytics import logic


class SQLState(TypedDict):
    task_id: str
    question: str
    schema: str
    table: dict | None
    table_name: str
    gold_sql: str
    sql: str
    error: str
    attempts: int
    columns: list[str]
    rows: list[list]
    final_answer: str
    status: str


def build_sql_graph(recorder: TraceRecorder | None = None):
    def wrap(step: str, fn):
        def node(state: SQLState) -> dict:
            if recorder:
                recorder.start_step(step)
            result = fn(state)
            merged = {**state, **{k: v for k, v in result.items() if not k.startswith("_")}}
            if recorder:
                recorder.record(
                    step=step,
                    event_type="node",
                    state_snapshot={key: merged.get(key) for key in logic.SQL_SNAPSHOT_KEYS},
                    error=merged.get("error") or None,
                    tokens=result.get("_llm_usage"),
                    metadata={"model": result.get("_model")} if result.get("_model") else {},
                )
            return {k: v for k, v in result.items() if not k.startswith("_")}

        return node

    builder = StateGraph(SQLState)
    builder.add_node("schema_lookup", wrap("schema_lookup", logic.schema_lookup))
    builder.add_node("sql_generation", wrap("sql_generation", logic.sql_generation))
    builder.add_node("sql_validation", wrap("sql_validation", logic.sql_validation))
    builder.add_node("query_execution", wrap("query_execution", logic.query_execution))
    builder.add_node("business_summary", wrap("business_summary", logic.business_summary))
    builder.add_node("fail", wrap("fail", logic.fail))

    builder.add_edge(START, "schema_lookup")
    builder.add_edge("schema_lookup", "sql_generation")
    builder.add_edge("sql_generation", "sql_validation")
    builder.add_conditional_edges(
        "sql_validation",
        logic.route_after_validation,
        {"execute": "query_execution", "retry": "sql_generation", "fail": "fail"},
    )
    builder.add_conditional_edges(
        "query_execution",
        logic.route_after_execution,
        {"summarize": "business_summary", "retry": "sql_generation", "fail": "fail"},
    )
    builder.add_edge("business_summary", END)
    builder.add_edge("fail", END)
    return builder.compile()


def run_case(case: dict, recorder: TraceRecorder | None = None) -> SQLState:
    graph = build_sql_graph(recorder)
    return graph.invoke(logic.initial_state(case))


def run_all_cases(recorder_factory, cases: list[dict] | None = None) -> list[SQLState]:
    outputs = []
    case_list = cases if cases is not None else load_benchmark_cases("sql_analytics")
    for case in case_list:
        recorder = recorder_factory(case["task_id"])
        result = run_case(case, recorder)
        recorder.write()
        outputs.append(result)
    return outputs


==> anc/src/langgraph_study/workflows/sql_analytics/logic.py <==
from __future__ import annotations

from typing import Literal

from langgraph_study.llm.client import get_client
from langgraph_study.llm.config import load_prompts, retry_limit
from langgraph_study.llm import mock_brain
from langgraph_study.common.sql_tools import schema_from_table
from langgraph_study.llm.tools import tool_execute_sql, tool_execute_table_sql, tool_get_schema

SQL_SNAPSHOT_KEYS = ("task_id", "question", "sql", "error", "attempts", "status", "final_answer")


def normalize_sql(sql: str) -> str:
    cleaned = sql.strip()
    while cleaned.endswith(";"):
        cleaned = cleaned[:-1].strip()
    return cleaned


def initial_state(case: dict) -> dict:
    return {
        "task_id": case["task_id"],
        "question": case["input"]["question"],
        "schema": "",
        "table": case["input"].get("table"),
        "table_name": case["input"].get("table_name", "benchmark_table"),
        "gold_sql": case["input"].get("gold_sql", ""),
        "sql": "",
        "error": "",
        "attempts": 0,
        "columns": [],
        "rows": [],
        "final_answer": "",
        "status": "running",
    }


def schema_lookup(state: dict) -> dict:
    if state.get("table"):
        return {"schema": schema_from_table(state["table"], state.get("table_name", "benchmark_table"))}
    return {"schema": tool_get_schema()}


def sql_generation(state: dict) -> dict:
    attempts = state.get("attempts", 0) + 1
    prior_error = state.get("error", "")
    client = get_client()
    prompts = load_prompts()
    system = prompts["workflows"]["sql_analytics"]["system"]
    user = (
        f"Generate SQL for SQLite.\n"
        f"Question: {state['question']}\n"
        f"Schema:\n{state.get('schema') or tool_get_schema()}\n"
        f"Attempt: {attempts}\n"
        f"Task ID: {state['task_id']}\n"
        f"Prior error: {prior_error}\n"
        f"Return JSON: {{\"sql\": \"...\"}}\n"
        f"Use a single SELECT statement with no trailing semicolon."
    )
    response = client.complete_json(system=system, user=user, schema_hint="sql")
    parsed = response.parsed or {}
    sql = parsed.get("sql", "")
    if client.config.mode == "mock" and state.get("gold_sql"):
        sql = state["gold_sql"]
    elif client.config.mode == "mock" or not sql:
        sql = mock_brain.mock_sql_generation(
            state["question"], state["task_id"], attempts, prior_error, state.get("schema", "")
        )
    sql = normalize_sql(sql)
    if attempts == 1 and state["task_id"].startswith("sql_tool_failure"):
        sql = "SELEC * FROM sales"
    return {
        "sql": sql,
        "attempts": attempts,
        "error": "",
        "_llm_usage": response.usage_dict(),
        "_model": response.model,
    }


def sql_validation(state: dict) -> dict:
    sql = normalize_sql(state["sql"])
    upper = sql.upper()
    if not upper.startswith("SELECT"):
        return {"error": "SQL syntax error: query must start with SELECT"}
    if ";" in sql:
        return {"error": "SQL validation error: multiple statements not allowed"}
    return {"sql": sql, "error": ""}


def query_execution(state: dict) -> dict:
    if state.get("table"):
        result = tool_execute_table_sql(state["sql"], state["table"], state.get("table_name", "benchmark_table"))
    else:
        result = tool_execute_sql(state["sql"])
    return {
        "columns": result["columns"],
        "rows": result["rows"],
        "error": result["error"],
    }


def business_summary(state: dict) -> dict:
    if state["columns"] and state["rows"]:
        preview = state["rows"][:3]
        answer = (
            f"Answer for '{state['question']}': "
            f"{state['columns']} -> {preview}"
        )
        return {"final_answer": answer, "status": "completed"}
    return {
        "final_answer": f"Unable to answer: {state.get('error', 'unknown error')}",
        "status": "failed",
    }


def fail(state: dict) -> dict:
    return {
        "final_answer": f"Failed after {state['attempts']} attempts: {state['error']}",
        "status": "failed",
    }


def route_after_validation(state: dict) -> Literal["execute", "retry", "fail"]:
    if not state["error"]:
        return "execute"
    if state["attempts"] <= retry_limit():
        return "retry"
    return "fail"


def route_after_execution(state: dict) -> Literal["summarize", "retry", "fail"]:
    if not state["error"]:
        return "summarize"
    if state["attempts"] <= retry_limit():
        return "retry"
    return "fail"


==> anc/tests/test_recipes.py <==
import os

os.environ["LANGGRAPH_STUDY_MODE"] = "mock"

from langgraph_study.workflows.agentic_rag.graph import run_case as run_rag_case
from langgraph_study.workflows.hitl_policy_review.graph import run_case as run_hitl_case
from langgraph_study.workflows.sql_analytics.graph import run_case as run_sql_case


def test_sql_happy_path():
    case = {
        "task_id": "sql_happy_path",
        "input": {"question": "What is the total revenue across all sales?"},
    }
    result = run_sql_case(case)
    assert result["status"] == "completed"
    assert result["columns"] == ["total_revenue"]


def test_rag_happy_path():
    case = {
        "task_id": "rag_happy_path",
        "input": {"question": "What is the remote work policy for employees?"},
    }
    result = run_rag_case(case)
    assert result["status"] == "completed"
    assert "doc_remote_work" in result["citations"]


def test_hitl_interrupt_resume():
    case = {
        "task_id": "hitl_high_risk",
        "input": {"question": "Can we terminate an employee immediately for expense fraud?"},
        "expected": {"requires_human_review": True},
        "reviewer_input": {"approved": True, "feedback": "Include HR review."},
    }
    result = run_hitl_case(case)
    assert result["approved"] is True
    assert result["status"] == "completed"
    assert result["decision_record"]

